Towards Matrix-Free Patch Smoothers for the Stokes Problem: Evaluating Local p-Multigrid Solvers

Vertex-patch smoothers offer an effective strategy for achieving robust geometric multigrid convergence for the Stokes equations, particularly in the context of high-order finite elements. However, their practical efficiency is often limited by the computational cost of solving the local saddle-point problems, especially when explicit matrix factorizations are not feasible. We explore a fully iterative, matrix-free-compatible approach to the local patch solve using $p$-multigrid techniques. We evaluate different local solver configurations: Braess-Sarazin and block-triangular preconditioners. Our numerical experiments suggest that the Braess-Sarazin approach is particularly resilient. We find that a single iteration of the local solver yields global convergence rates comparable to those obtained with exact local solvers, even on distorted meshes and in the presence of large viscosity jumps.

==> scripts/extract_data.py <==
import sqlite3
import csv
import sys
import os
import argparse

def main():
    parser = argparse.ArgumentParser(description='Extract data from CSV using SQL query')
    parser.add_argument('--input', required=True, help='Path to input CSV file')
    parser.add_argument('--query', required=True, help='SQL query to run on "data" table')
    parser.add_argument('--output', required=True, help='Path to output data file')
    
    args = parser.parse_args()
    
    if not os.path.exists(args.input):
        print(f"Error: Input file {args.input} does not exist.")
        sys.exit(1)
        
    conn = sqlite3.connect(':memory:')
    cursor = conn.cursor()
    
    with open(args.input, 'r') as f:
        reader = csv.DictReader(f)
        columns = reader.fieldnames
        # Create table with column names from CSV
        # Escape column names just in case
        col_def = ', '.join([f'"{c}"' for c in columns])
        cursor.execute(f"CREATE TABLE data ({col_def})")
        
        insert_query = f"INSERT INTO data VALUES ({', '.join(['?'] * len(columns))})"
        for row in reader:
            def convert(val):
                # Handle missing values safely
                if val is None:
                    return None
                # Strip whitespace and treat empty strings as NULL
                if isinstance(val, str):
                    s = val.strip()
                    if s == '':
                        return None
                else:
                    s = str(val)
                try:
                    # Try to convert to int first if there's no dot or 'e'
                    if '.' not in s and 'e' not in s.lower():
                        return int(s)
                    return float(s)
                except ValueError:
                    return s

            cursor.execute(insert_query, [convert(row[c]) for c in columns])
            
    try:
        cursor.execute(args.query)
        results = cursor.fetchall()
        # Get column names from the query results
        out_columns = [description[0] for description in cursor.description]
    except sqlite3.Error as e:
        print(f"SQL Error: {e}")
        conn.close()
        sys.exit(1)
        
    os.makedirs(os.path.dirname(args.output), exist_ok=True)
    with open(args.output, 'w', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(out_columns)
        writer.writerows(results)
            
    conn.close()

if __name__ == "__main__":
    main()

